The parton-level structure of Higgs decays to hadrons at N$^3$LO

We present the quantum chromodynamics (QCD) corrections for Higgs boson decays to hadronic final states at next-to-next-to-next-to-leading order (N$^3$LO) in the strong coupling constant $\alpha_s$. In particular, we consider the Higgs boson decay to massless bottom quarks and the Higgs boson decay to a pair of gluons in the limit of a heavy top quark. The tree-level five-parton, the one-loop four-parton, the two-loop three-parton, and the three-loop two-parton matrix elements are integrated separately over the inclusive phase space and classified by partons appearing in the final state and by colour structure. As a check, we reproduce known results for the hadronic $R$-ratios at N$^3$LO. We study patterns of infrared singularity cancellation within the colour layers of the integrated expressions and observe an agreement in the highest trascendental weight terms in the decay of different colour singlets to quarks. We anticipate that our result will be an essential ingredient for the formulation of N$^3$LO subtraction schemes.

==> anc/Hbb.inc <==
*** 
*** Ancillary files for:
***    The parton-level structure of Higgs decays to hadrons at N$^3$LO
***    X. Chen, P. Jakub\v{c}\'{i}k, M. Marcoli, G. Stagnitto
***
*** [Hbb_I_k_l1xl2] is the N$^k$LO contribution to H->b\bar{b},
*** with partonic final state I and l1xl2 loop configuration.
***

id [Hbb_qqb_1] =
       - 1 - eps^-2 - 3/2*eps^-1 + 7/12*Pi^2 - 2*eps + 7/3*eps*zeta3 - 4*eps^2
          + 7/12*eps^2*Pi^2 - 73/1440*eps^2*Pi^4 - 8*eps^3 + 7/6*eps^3*Pi^2 +
         31/5*eps^3*zeta5 + 7/3*eps^3*zeta3 - 49/36*eps^3*zeta3*Pi^2 - 16*
         eps^4 + 7/3*eps^4*Pi^2 - 73/1440*eps^4*Pi^4 - 437/120960*eps^4*Pi^6
          + 14/3*eps^4*zeta3 - 49/18*eps^4*zeta3^2;

id [Hbb_qqb_2_1x1] =
       + N^-1 * (  - 15/4 - 1/4*eps^-4 - 3/4*eps^-3 - 17/16*eps^-2 + 1/24*
         eps^-2*Pi^2 - 7/4*eps^-1 + 7/16*eps^-1*Pi^2 + 7/6*eps^-1*zeta3 + 1/12
         *Pi^2 + 7/480*Pi^4 + 7/4*zeta3 - 8*eps + 29/48*eps*Pi^2 - 73/1920*eps
         *Pi^4 + 31/10*eps*zeta5 + 7/3*eps*zeta3 - 7/36*eps*zeta3*Pi^2 - 17*
         eps^2 + 5/4*eps^2*Pi^2 + 7/240*eps^2*Pi^4 + 31/12096*eps^2*Pi^6 + 93/
         20*eps^2*zeta5 + 77/12*eps^2*zeta3 - 49/48*eps^2*zeta3*Pi^2 - 49/18*
         eps^2*zeta3^2 )

       + N * ( 15/4 + 1/4*eps^-4 + 3/4*eps^-3 + 17/16*eps^-2 - 1/24*eps^-2*
         Pi^2 + 7/4*eps^-1 - 7/16*eps^-1*Pi^2 - 7/6*eps^-1*zeta3 - 1/12*Pi^2
          - 7/480*Pi^4 - 7/4*zeta3 + 8*eps - 29/48*eps*Pi^2 + 73/1920*eps*Pi^4
          - 31/10*eps*zeta5 - 7/3*eps*zeta3 + 7/36*eps*zeta3*Pi^2 + 17*eps^2
          - 5/4*eps^2*Pi^2 - 7/240*eps^2*Pi^4 - 31/12096*eps^2*Pi^6 - 93/20*
         eps^2*zeta5 - 77/12*eps^2*zeta3 + 49/48*eps^2*zeta3*Pi^2 + 49/18*
         eps^2*zeta3^2 );

id [Hbb_qqb_2_2x0] =
       + N^-1 * (  - 17/4 - 1/4*eps^-4 - 3/4*eps^-3 - 17/16*eps^-2 + 13/24*
         eps^-2*Pi^2 - 53/32*eps^-1 + 5/16*eps^-1*Pi^2 + 8/3*eps^-1*zeta3 + 3/
         4*Pi^2 - 59/288*Pi^4 + 11/2*zeta3 - 11*eps + 27/16*eps*Pi^2 + 107/384
         *eps*Pi^4 + 23/5*eps*zeta5 + 101/6*eps*zeta3 - 55/9*eps*zeta3*Pi^2 -
         30*eps^2 + 25/6*eps^2*Pi^2 + 37/80*eps^2*Pi^4 - 571/8640*eps^2*Pi^6
          + 102/5*eps^2*zeta5 + 893/12*eps^2*zeta3 - 137/16*eps^2*zeta3*Pi^2
          - 326/9*eps^2*zeta3^2 )

       + NF * ( 50/81 - 1/4*eps^-3 - 1/9*eps^-2 + 65/216*eps^-1 + 1/24*eps^-1*
         Pi^2 - 55/216*Pi^2 + 1/18*zeta3 + 613/243*eps - 95/162*eps*Pi^2 + 1/
         720*eps*Pi^4 - 65/54*eps*zeta3 + 6491/729*eps^2 - 955/486*eps^2*Pi^2
          + 79/2592*eps^2*Pi^4 - 59/30*eps^2*zeta5 - 236/81*eps^2*zeta3 + 47/
         54*eps^2*zeta3*Pi^2 )

       + N * ( 455/162 + 1/4*eps^-4 + 17/8*eps^-3 + 217/144*eps^-2 - 1/2*
         eps^-2*Pi^2 - 491/864*eps^-1 - 13/24*eps^-1*Pi^2 + 7/12*eps^-1*zeta3
          + 377/432*Pi^2 + 263/1440*Pi^4 - 47/36*zeta3 + 2557/486*eps + 727/
         1296*eps*Pi^2 - 1169/5760*eps*Pi^4 + 163/20*eps*zeta5 + 1105/108*eps*
         zeta3 - 13/8*eps*zeta3*Pi^2 + 15239/1458*eps^2 + 2869/1944*eps^2*Pi^2
          - 3889/25920*eps^2*Pi^4 - 631/15120*eps^2*Pi^6 + 101/12*eps^2*zeta5
          + 5171/324*eps^2*zeta3 - 2797/432*eps^2*zeta3*Pi^2 - 403/36*eps^2*
         zeta3^2 );


id [Hbb_qqb_3_2x1] =
       + N^-2 * (  - 1093/32 - 1/8*eps^-6 - 9/16*eps^-5 - 39/32*eps^-4 + 3/32*
         eps^-4*Pi^2 - 9/4*eps^-3 + 13/32*eps^-3*Pi^2 + 13/8*eps^-3*zeta3 -
         659/128*eps^-2 + 197/384*eps^-2*Pi^2 + 47/11520*eps^-2*Pi^4 + 45/8*
         eps^-2*zeta3 - 837/64*eps^-1 + 539/768*eps^-1*Pi^2 - 119/1920*eps^-1*
         Pi^4 + 123/40*eps^-1*zeta5 + 493/32*eps^-1*zeta3 - 133/96*eps^-1*
         zeta3*Pi^2 + 211/128*Pi^2 + 6251/15360*Pi^4 - 24643/967680*Pi^6 + 639/
         40*zeta5 + 3753/64*zeta3 - 187/32*zeta3*Pi^2 - 345/16*zeta3^2 )

       + N^-1*NF * ( 33425/5832 - 1/8*eps^-5 - 35/144*eps^-4 - 25/432*eps^-3
          + 1/96*eps^-3*Pi^2 + 593/2592*eps^-2 + 65/864*eps^-2*Pi^2 + 23/72*
         eps^-2*zeta3 + 4913/3888*eps^-1 - 1567/5184*eps^-1*Pi^2 + 7/2304*
         eps^-1*Pi^4 - 31/72*eps^-1*zeta3 - 1141/1944*Pi^2 - 71/4320*Pi^4 - 5/
         24*zeta5 - 1033/432*zeta3 + 53/864*zeta3*Pi^2 )

       + N*NF * (  - 33425/5832 + 1/8*eps^-5 + 35/144*eps^-4 + 25/432*eps^-3
          - 1/96*eps^-3*Pi^2 - 593/2592*eps^-2 - 65/864*eps^-2*Pi^2 - 23/72*
         eps^-2*zeta3 - 4913/3888*eps^-1 + 1567/5184*eps^-1*Pi^2 - 7/2304*
         eps^-1*Pi^4 + 31/72*eps^-1*zeta3 + 1141/1944*Pi^2 + 71/4320*Pi^4 + 5/
         24*zeta5 + 1033/432*zeta3 - 53/864*zeta3*Pi^2 )

       + N^2 * (  - 548719/23328 - 1/8*eps^-6 - 5/4*eps^-5 - 89/36*eps^-4 + 7/
         96*eps^-4*Pi^2 - 1865/864*eps^-3 + 83/192*eps^-3*Pi^2 - 45169/10368*
         eps^-2 + 3155/3456*eps^-2*Pi^2 - 11/768*eps^-2*Pi^4 + 97/36*eps^-2*
         zeta3 - 174337/15552*eps^-1 - 23893/20736*eps^-1*Pi^2 - 1619/23040*
         eps^-1*Pi^4 - 33/10*eps^-1*zeta5 - 685/288*eps^-1*zeta3 + 11/48*
         eps^-1*zeta3*Pi^2 + 8561/31104*Pi^2 + 3179/138240*Pi^4 - 389/193536*
         Pi^6 - 56/15*zeta5 - 22783/1728*zeta3 + 3859/1728*zeta3*Pi^2 + 95/16*
         zeta3^2 )

       + 336379/5832 + 1/4*eps^-6 + 29/16*eps^-5 + 1063/288*eps^-4 - 1/6*
         eps^-4*Pi^2 + 3809/864*eps^-3 - 161/192*eps^-3*Pi^2 - 13/8*eps^-3*
         zeta3 + 24637/2592*eps^-2 - 77/54*eps^-2*Pi^2 + 59/5760*eps^-2*Pi^4
          - 599/72*eps^-2*zeta3 + 5902/243*eps^-1 + 2335/5184*eps^-1*Pi^2 +
         3047/23040*eps^-1*Pi^4 + 9/40*eps^-1*zeta5 - 469/36*eps^-1*zeta3 + 37/
         32*eps^-1*zeta3*Pi^2 - 29917/15552*Pi^2 - 29719/69120*Pi^4 + 6647/
         241920*Pi^6 - 1469/120*zeta5 - 19637/432*zeta3 + 6239/1728*zeta3*Pi^2
          + 125/8*zeta3^2;

id [Hbb_qqb_3_3x0] =
       + N^-2 * (  - 265/24 - 1/24*eps^-6 - 3/16*eps^-5 - 13/32*eps^-4 + 19/96
         *eps^-4*Pi^2 - 23/32*eps^-3 + 11/32*eps^-3*Pi^2 + 25/24*eps^-3*zeta3
          - 235/128*eps^-2 + 191/384*eps^-2*Pi^2 - 649/3840*eps^-2*Pi^4 + 31/8
         *eps^-2*zeta3 - 275/48*eps^-1 + 899/768*eps^-1*Pi^2 + 287/1920*eps^-1
         *Pi^4 + 161/40*eps^-1*zeta5 + 1117/96*eps^-1*zeta3 - 1457/288*eps^-1*
         zeta3*Pi^2 + 3635/1152*Pi^2 + 4495/9216*Pi^4 - 19301/1741824*Pi^6 +
         983/40*zeta5 + 1877/64*zeta3 - 383/32*zeta3*Pi^2 - 913/48*zeta3^2 )

       + N^-1*NF * ( 145375/46656 - 1/8*eps^-5 - 35/144*eps^-4 + 23/432*eps^-3
          + 17/96*eps^-3*Pi^2 + 641/2592*eps^-2 - 199/864*eps^-2*Pi^2 + 55/72*
         eps^-2*zeta3 + 967/7776*eps^-1 - 3235/5184*eps^-1*Pi^2 - 577/20736*
         eps^-1*Pi^4 - 221/216*eps^-1*zeta3 - 22571/15552*Pi^2 + 4411/38880*
         Pi^4 + 193/72*zeta5 - 15131/1296*zeta3 + 85/96*zeta3*Pi^2 )

       + NF^2 * ( 259/6561 - 11/162*eps^-4 - 1/243*eps^-3 + 23/324*eps^-2 + 1/
         108*eps^-2*Pi^2 + 2417/17496*eps^-1 - 5/324*eps^-1*Pi^2 - 1/81*eps^-1
         *zeta3 + 97/972*Pi^2 + 43/9720*Pi^4 - 25/243*zeta3 )

       + N*NF * (  - 3396275/419904 + 1/8*eps^-5 + 1283/1296*eps^-4 - 1711/
         3888*eps^-3 - 419/2592*eps^-3*Pi^2 - 10195/7776*eps^-2 + 839/7776*
         eps^-2*Pi^2 + 47/216*eps^-2*zeta3 - 43339/69984*eps^-1 + 39491/46656*
         eps^-1*Pi^2 + 3941/103680*eps^-1*Pi^4 - 301/648*eps^-1*zeta3 - 36857/
         139968*Pi^2 - 583/4320*Pi^4 - 205/72*zeta5 - 2029/1296*zeta3 + 41/288
         *zeta3*Pi^2 )

       + N^2 * ( 4215335/209952 - 1/24*eps^-6 - 7/8*eps^-5 - 4813/1296*eps^-4
          + 17/96*eps^-4*Pi^2 + 3293/3888*eps^-3 + 6229/5184*eps^-3*Pi^2 - 7/
         12*eps^-3*zeta3 + 64441/31104*eps^-2 - 21731/31104*eps^-2*Pi^2 - 2299/
         20736*eps^-2*Pi^4 - 151/108*eps^-2*zeta3 - 929183/139968*eps^-1 -
         400709/186624*eps^-1*Pi^2 - 18307/207360*eps^-1*Pi^4 - 631/60*eps^-1*
         zeta5 + 3727/864*eps^-1*zeta3 + 151/54*eps^-1*zeta3*Pi^2 + 1307401/
         279936*Pi^2 + 1134673/1244160*Pi^4 + 208037/3732480*Pi^6 - 53/10*
         zeta5 + 59365/15552*zeta3 - 175/576*zeta3*Pi^2 - 163/144*zeta3^2 )

       + 112981/5832 + 1/12*eps^-6 + 17/16*eps^-5 + 595/288*eps^-4 - 3/8*
         eps^-4*Pi^2 + 1163/864*eps^-3 - 313/192*eps^-3*Pi^2 - 11/24*eps^-3*
         zeta3 + 224/81*eps^-2 + 535/864*eps^-2*Pi^2 + 1573/5760*eps^-2*Pi^4
          - 479/72*eps^-2*zeta3 + 161377/15552*eps^-1 + 1879/5184*eps^-1*Pi^2
          - 20657/207360*eps^-1*Pi^4 + 33/40*eps^-1*zeta5 + 3/8*eps^-1*zeta3
          + 593/288*eps^-1*zeta3*Pi^2 - 37219/15552*Pi^2 - 920941/622080*Pi^4
          - 35857/1088640*Pi^6 - 6409/360*zeta5 + 1067/48*zeta3 + 679/192*
         zeta3*Pi^2 + 35/8*zeta3^2;

id [Hbb_qqbg_1] =
       + 21/4 + eps^-2 + 3/2*eps^-1 - 7/12*Pi^2 + 127/8*eps - 7/8*eps*Pi^2 -
         25/3*eps*zeta3 + 765/16*eps^2 - 49/16*eps^2*Pi^2 - 71/1440*eps^2*Pi^4
          - 25/2*eps^2*zeta3 + 4599/32*eps^3 - 889/96*eps^3*Pi^2 - 71/960*
         eps^3*Pi^4 - 241/5*eps^3*zeta5 - 175/4*eps^3*zeta3 + 175/36*eps^3*
         zeta3*Pi^2 + 27621/64*eps^4 - 1785/64*eps^4*Pi^2 - 497/1920*eps^4*
         Pi^4 - 4027/120960*eps^4*Pi^6 - 723/10*eps^4*zeta5 - 3175/24*eps^4*
         zeta3 + 175/24*eps^4*zeta3*Pi^2 + 625/18*eps^4*zeta3^2;

id [Hbb_qqbg_2] =
       + N^-1 * ( 1879/16 + eps^-4 + 3*eps^-3 + 73/8*eps^-2 - 4/3*eps^-2*Pi^2
          + 131/4*eps^-1 - 23/8*eps^-1*Pi^2 - 53/3*eps^-1*zeta3 - 85/8*Pi^2 +
         19/72*Pi^4 - 39*zeta3 + 13763/32*eps - 1261/32*eps*Pi^2 + 103/320*eps
         *Pi^4 - 897/5*eps*zeta5 - 863/6*eps*zeta3 + 493/18*eps*zeta3*Pi^2 +
         102725/64*eps^2 - 9461/64*eps^2*Pi^2 + 9979/5760*eps^2*Pi^4 - 827/
         11340*eps^2*Pi^6 - 1707/5*eps^2*zeta5 - 13385/24*eps^2*zeta3 + 387/8*
         eps^2*zeta3*Pi^2 + 1931/9*eps^2*zeta3^2 )

       + NF * ( 127/24 + 1/3*eps^-3 + 1/2*eps^-2 + 7/4*eps^-1 - 7/36*eps^-1*
         Pi^2 - 7/24*Pi^2 - 25/9*zeta3 + 255/16*eps - 49/48*eps*Pi^2 - 71/4320
         *eps*Pi^4 - 25/6*eps*zeta3 + 1533/32*eps^2 - 889/288*eps^2*Pi^2 - 71/
         2880*eps^2*Pi^4 - 241/15*eps^2*zeta5 - 175/12*eps^2*zeta3 + 175/108*
         eps^2*zeta3*Pi^2 )

       + N * (  - 5203/24 - 5/4*eps^-4 - 67/12*eps^-3 - 125/8*eps^-2 + 13/8*
         eps^-2*Pi^2 - 471/8*eps^-1 + 365/72*eps^-1*Pi^2 + 55/3*eps^-1*zeta3
          + 865/48*Pi^2 - 41/96*Pi^4 + 601/9*zeta3 - 812*eps + 3389/48*eps*
         Pi^2 - 2611/4320*eps*Pi^4 + 143*eps*zeta5 + 945/4*eps*zeta3 - 149/6*
         eps*zeta3*Pi^2 - 49385/16*eps^2 + 19681/72*eps^2*Pi^2 - 1949/576*
         eps^2*Pi^4 + 5357/60480*eps^2*Pi^6 + 7621/15*eps^2*zeta5 + 11411/12*
         eps^2*zeta3 - 1945/27*eps^2*zeta3*Pi^2 - 1345/9*eps^2*zeta3^2 );

id [Hbb_qqbg_3_1x1] =
       + N^-2 * ( 440579/384 + 1/4*eps^-6 + 9/8*eps^-5 + 61/16*eps^-4 - 13/48*
         eps^-4*Pi^2 + 469/32*eps^-3 - 45/32*eps^-3*Pi^2 - 85/12*eps^-3*zeta3
          + 481/8*eps^-2 - 817/192*eps^-2*Pi^2 - 41/384*eps^-2*Pi^4 - 191/8*
         eps^-2*zeta3 + 24727/96*eps^-1 - 439/24*eps^-1*Pi^2 + 29/768*eps^-1*
         Pi^4 - 2113/20*eps^-1*zeta5 - 4279/48*eps^-1*zeta3 + 1505/144*eps^-1*
         zeta3*Pi^2 - 5059/64*Pi^2 - 16933/23040*Pi^4 - 161467/1451520*Pi^6 -
         11721/40*zeta5 - 1211/3*zeta3 + 1159/32*zeta3*Pi^2 + 1265/8*zeta3^2 )

       + N^-1*NF * ( 13763/192 + 1/6*eps^-5 + 1/2*eps^-4 + 73/48*eps^-3 - 2/9*
         eps^-3*Pi^2 + 131/24*eps^-2 - 23/48*eps^-2*Pi^2 - 53/18*eps^-2*zeta3
          + 1879/96*eps^-1 - 85/48*eps^-1*Pi^2 + 19/432*eps^-1*Pi^4 - 13/2*
         eps^-1*zeta3 - 1261/192*Pi^2 + 103/1920*Pi^4 - 299/10*zeta5 - 863/36*
         zeta3 + 493/108*zeta3*Pi^2 )

       + NF^2 * ( 85/64 + 1/36*eps^-4 + 1/24*eps^-3 + 7/48*eps^-2 - 7/432*
         eps^-2*Pi^2 + 127/288*eps^-1 - 7/288*eps^-1*Pi^2 - 25/108*eps^-1*
         zeta3 - 49/576*Pi^2 - 71/51840*Pi^4 - 25/72*zeta3 )

       + N*NF * (  - 406/3 - 5/24*eps^-5 - 67/72*eps^-4 - 125/48*eps^-3 + 13/
         48*eps^-3*Pi^2 - 157/16*eps^-2 + 365/432*eps^-2*Pi^2 + 55/18*eps^-2*
         zeta3 - 5203/144*eps^-1 + 865/288*eps^-1*Pi^2 - 41/576*eps^-1*Pi^4 +
         601/54*eps^-1*zeta3 + 3389/288*Pi^2 - 2611/25920*Pi^4 + 143/6*zeta5
          + 315/8*zeta3 - 149/36*zeta3*Pi^2 )

       + N^2 * ( 1644281/384 + 29/72*eps^-6 + 71/24*eps^-5 + 1681/144*eps^-4
          - 373/864*eps^-4*Pi^2 + 2231/48*eps^-3 - 367/96*eps^-3*Pi^2 - 685/72
         *eps^-3*zeta3 + 6565/32*eps^-2 - 23713/1728*eps^-2*Pi^2 - 2737/34560*
         eps^-2*Pi^4 - 4135/72*eps^-2*zeta3 + 533087/576*eps^-1 - 36157/576*
         eps^-1*Pi^2 + 4807/11520*eps^-1*Pi^4 - 12349/120*eps^-1*zeta5 -
         111853/432*eps^-1*zeta3 + 9749/864*eps^-1*zeta3*Pi^2 - 332527/1152*
         Pi^2 - 182003/207360*Pi^4 - 94961/967680*Pi^6 - 70603/120*zeta5 -
         180955/144*zeta3 + 22273/288*zeta3*Pi^2 + 18773/144*zeta3^2 )

       - 1701065/384 - 5/8*eps^-6 - 179/48*eps^-5 - 631/48*eps^-4 + 199/288*
         eps^-4*Pi^2 - 4975/96*eps^-3 + 695/144*eps^-3*Pi^2 + 137/8*eps^-3*
         zeta3 - 5299/24*eps^-2 + 2227/144*eps^-2*Pi^2 + 6817/34560*eps^-2*
         Pi^4 + 5729/72*eps^-2*zeta3 - 186863/192*eps^-1 + 1107/16*eps^-1*Pi^2
          - 1981/6912*eps^-1*Pi^4 + 1903/8*eps^-1*zeta5 + 7607/24*eps^-1*zeta3
          - 7411/288*eps^-1*zeta3*Pi^2 + 356963/1152*Pi^2 + 66763/34560*Pi^4
          + 607987/2903040*Pi^6 + 39227/40*zeta5 + 54101/36*zeta3 - 107867/864
         *zeta3*Pi^2 - 5805/16*zeta3^2;

id [Hbb_qqbg_3_2x0] =
       + N^-2 * ( 902531/768 + 1/4*eps^-6 + 9/8*eps^-5 + 61/16*eps^-4 - 37/48*
         eps^-4*Pi^2 + 233/16*eps^-3 - 65/32*eps^-3*Pi^2 - 103/12*eps^-3*zeta3
          + 3871/64*eps^-2 - 511/64*eps^-2*Pi^2 + 3289/5760*eps^-2*Pi^4 - 239/
         8*eps^-2*zeta3 + 100315/384*eps^-1 - 38461/1152*eps^-1*Pi^2 + 7363/
         11520*eps^-1*Pi^4 - 6449/60*eps^-1*zeta5 - 1863/16*eps^-1*zeta3 +
         4211/144*eps^-1*zeta3*Pi^2 - 342539/2304*Pi^2 + 16631/4608*Pi^4 +
         14593/622080*Pi^6 - 13321/40*zeta5 - 50483/96*zeta3 + 6949/96*zeta3*
         Pi^2 + 4943/24*zeta3^2 )

       + N^-1*NF * ( 9786161/93312 + 5/12*eps^-5 + 71/72*eps^-4 + 293/108*
         eps^-3 - 193/432*eps^-3*Pi^2 + 25271/2592*eps^-2 - 1543/2592*eps^-2*
         Pi^2 - 227/36*eps^-2*zeta3 + 500171/15552*eps^-1 - 28375/15552*eps^-1
         *Pi^2 + 1661/51840*eps^-1*Pi^4 - 2033/216*eps^-1*zeta3 - 486667/93312
         *Pi^2 - 44509/311040*Pi^4 - 3019/60*zeta5 - 37751/1296*zeta3 + 775/
         144*zeta3*Pi^2 )

       + NF^2 * ( 255/64 + 1/12*eps^-4 + 1/8*eps^-3 + 7/16*eps^-2 - 7/144*
         eps^-2*Pi^2 + 127/96*eps^-1 - 7/96*eps^-1*Pi^2 - 25/36*eps^-1*zeta3
          - 49/192*Pi^2 - 71/17280*Pi^4 - 25/24*zeta3 )

       + N*NF * (  - 89920699/419904 - 115/216*eps^-5 - 1439/648*eps^-4 -
         20165/3888*eps^-3 + 739/1296*eps^-3*Pi^2 - 116501/5832*eps^-2 + 1457/
         972*eps^-2*Pi^2 + 64/9*eps^-2*zeta3 - 4655821/69984*eps^-1 + 11455/
         2916*eps^-1*Pi^2 - 193/3240*eps^-1*Pi^4 + 2435/108*eps^-1*zeta3 +
         1668419/139968*Pi^2 + 43861/155520*Pi^4 + 190/3*zeta5 + 9539/162*
         zeta3 - 1501/216*zeta3*Pi^2 )

       + N^2 * ( 7825448299/1679616 + 29/72*eps^-6 + 128/27*eps^-5 + 21907/
         1296*eps^-4 - 343/288*eps^-4*Pi^2 + 455953/7776*eps^-3 - 18173/2592*
         eps^-3*Pi^2 - 557/72*eps^-3*zeta3 + 11841379/46656*eps^-2 - 393785/
         15552*eps^-2*Pi^2 + 99149/103680*eps^-2*Pi^4 - 5489/72*eps^-2*zeta3
          + 300578239/279936*eps^-1 - 10451453/93312*eps^-1*Pi^2 + 55093/20736
         *eps^-1*Pi^4 - 31687/360*eps^-1*zeta5 - 123899/432*eps^-1*zeta3 +
         20885/864*eps^-1*zeta3*Pi^2 - 287499737/559872*Pi^2 + 7339967/622080*
         Pi^4 - 5842331/26127360*Pi^6 - 92413/120*zeta5 - 3288509/2592*zeta3
          + 113437/864*zeta3*Pi^2 + 14893/144*zeta3^2 )

       - 875425903/186624 - 5/8*eps^-6 - 245/48*eps^-5 - 1127/72*eps^-4 + 547/
         288*eps^-4*Pi^2 - 12541/216*eps^-3 + 6911/864*eps^-3*Pi^2 + 135/8*
         eps^-3*zeta3 - 1276453/5184*eps^-2 + 141881/5184*eps^-2*Pi^2 - 17101/
         11520*eps^-2*Pi^4 + 7249/72*eps^-2*zeta3 - 32867617/31104*eps^-1 +
         3792287/31104*eps^-1*Pi^2 - 30331/10368*eps^-1*Pi^4 + 5579/24*eps^-1*
         zeta5 + 37321/108*eps^-1*zeta3 - 16825/288*eps^-1*zeta3*Pi^2 +
         104433767/186624*Pi^2 - 1784969/124416*Pi^4 + 2075989/8709120*Pi^6 +
         124961/120*zeta5 + 2151911/1296*zeta3 - 58523/288*zeta3*Pi^2 - 17695/
         48*zeta3^2;

id [Hbb_qqbgg_2] =
       + N^-1 * (  - 8201/64 - 1/2*eps^-4 - 3/2*eps^-3 - 7*eps^-2 + 3/4*eps^-2
         *Pi^2 - 965/32*eps^-1 + 9/4*eps^-1*Pi^2 + 40/3*eps^-1*zeta3 + 253/24*
         Pi^2 - 17/144*Pi^4 + 40*zeta3 - 68803/128*eps + 8717/192*eps*Pi^2 -
         43/120*eps*Pi^4 + 636/5*eps*zeta5 + 2267/12*eps*zeta3 - 121/6*eps*
         zeta3*Pi^2 - 571465/256*eps^2 + 24683/128*eps^2*Pi^2 - 383/240*eps^2*
         Pi^4 + 4763/90720*eps^2*Pi^6 + 1878/5*eps^2*zeta5 + 4879/6*eps^2*
         zeta3 - 241/4*eps^2*zeta3*Pi^2 - 3281/18*eps^2*zeta3^2 )

       + N * ( 1290485/5184 + 3/4*eps^-4 + 65/24*eps^-3 + 235/18*eps^-2 - 13/
         12*eps^-2*Pi^2 + 49847/864*eps^-1 - 589/144*eps^-1*Pi^2 - 71/4*eps^-1
         *zeta3 - 4243/216*Pi^2 + 373/1440*Pi^4 - 1327/18*zeta3 + 32779133/
         31104*eps - 449551/5184*eps*Pi^2 + 5207/8640*eps*Pi^4 - 2661/20*eps*
         zeta5 - 37951/108*eps*zeta3 + 1891/72*eps*zeta3*Pi^2 + 821060357/
         186624*eps^2 - 11633629/31104*eps^2*Pi^2 + 19717/6480*eps^2*Pi^4 -
         139/30240*eps^2*Pi^6 - 4211/6*eps^2*zeta5 - 250801/162*eps^2*zeta3 +
         11969/108*eps^2*zeta3*Pi^2 + 2723/12*eps^2*zeta3^2 );

id [Hbb_qqbqqb_2] = 1/[NF-1]*[Hbb_qqbQQb_2]
       + N^-1 * ( 253/32 + 13/16*eps^-1 - 1/8*eps^-1*Pi^2 + 1/2*eps^-1*zeta3
          - 3/8*Pi^2 + 2/45*Pi^4 - 6*zeta3 + 3331/64*eps - 221/96*eps*Pi^2 - 1/
         6*eps*Pi^4 + 22*eps*zeta5 - 17*eps*zeta3 - 11/12*eps*zeta3*Pi^2 +
         37001/128*eps^2 - 2909/192*eps^2*Pi^2 - 37/90*eps^2*Pi^4 + 277/11340*
         eps^2*Pi^6 - 489/4*eps^2*zeta5 - 803/12*eps^2*zeta3 + 59/6*eps^2*
         zeta3*Pi^2 - 95/6*eps^2*zeta3^2 );

id [Hbb_qqbQQb_2] =
       + [NF-1] * (  - 12923/1296 - 1/12*eps^-3 - 7/18*eps^-2 - 443/216*eps^-1
          + 11/72*eps^-1*Pi^2 + 17/27*Pi^2 + 67/18*zeta3 - 358115/7776*eps +
         4171/1296*eps*Pi^2 + 137/4320*eps*Pi^4 + 695/54*eps*zeta3 - 9579035/
         46656*eps^2 + 119635/7776*eps^2*Pi^2 - 49/6480*eps^2*Pi^4 + 1651/30*
         eps^2*zeta5 + 5051/81*eps^2*zeta3 - 629/108*eps^2*zeta3*Pi^2 );

id [Hbb_qqbgg_3] =
       + N^-2 * (  - 753943/128 - 1/2*eps^-6 - 9/4*eps^-5 - 83/8*eps^-4 + 29/
         24*eps^-4*Pi^2 - 1611/32*eps^-3 + 19/4*eps^-3*Pi^2 + 137/6*eps^-3*
         zeta3 - 977/4*eps^-2 + 2237/96*eps^-2*Pi^2 - 169/320*eps^-2*Pi^4 +
         177/2*eps^-2*zeta3 - 229351/192*eps^-1 + 133169/1152*eps^-1*Pi^2 -
         4969/2880*eps^-1*Pi^4 + 10469/30*eps^-1*zeta5 + 3517/8*eps^-1*zeta3
          - 1463/24*eps^-1*zeta3*Pi^2 + 1325621/2304*Pi^2 - 104309/11520*Pi^4
          + 51599/311040*Pi^6 + 25639/20*zeta5 + 212593/96*zeta3 - 851/4*zeta3
         *Pi^2 - 7667/12*zeta3^2 )

       + N^-1*NF * (  - 68803/192 - 1/3*eps^-5 - eps^-4 - 14/3*eps^-3 + 1/2*
         eps^-3*Pi^2 - 965/48*eps^-2 + 3/2*eps^-2*Pi^2 + 80/9*eps^-2*zeta3 -
         8201/96*eps^-1 + 253/36*eps^-1*Pi^2 - 17/216*eps^-1*Pi^4 + 80/3*
         eps^-1*zeta3 + 8717/288*Pi^2 - 43/180*Pi^4 + 424/5*zeta5 + 2267/18*
         zeta3 - 121/9*zeta3*Pi^2 )

       + N*NF * ( 33149779/46656 + 1/2*eps^-5 + 65/36*eps^-4 + 941/108*eps^-3
          - 13/18*eps^-3*Pi^2 + 16667/432*eps^-2 - 589/216*eps^-2*Pi^2 - 71/6*
         eps^-2*zeta3 + 1298723/7776*eps^-1 - 17005/1296*eps^-1*Pi^2 + 373/
         2160*eps^-1*Pi^4 - 1327/27*eps^-1*zeta3 - 56513/972*Pi^2 + 5207/12960
         *Pi^4 - 887/10*zeta5 - 76061/324*zeta3 + 1891/108*zeta3*Pi^2 )

       + N^2 * (  - 5789936701/209952 - 41/36*eps^-6 - 311/36*eps^-5 - 54325/
         1296*eps^-4 + 1151/432*eps^-4*Pi^2 - 1695641/7776*eps^-3 + 45337/2592
         *eps^-3*Pi^2 + 380/9*eps^-3*zeta3 - 8560249/7776*eps^-2 + 358123/3888
         *eps^-2*Pi^2 - 16537/10368*eps^-2*Pi^4 + 33013/108*eps^-2*zeta3 -
         772552649/139968*eps^-1 + 45794413/93312*eps^-1*Pi^2 - 28033/3840*
         eps^-1*Pi^4 + 40319/90*eps^-1*zeta5 + 543997/324*eps^-1*zeta3 - 7435/
         72*eps^-1*zeta3*Pi^2 + 1424319259/559872*Pi^2 - 12003187/311040*Pi^4
          + 4433837/13063680*Pi^6 + 166594/45*zeta5 + 23462453/2592*zeta3 -
         65477/96*zeta3*Pi^2 - 64345/72*zeta3^2 )

       + 4700501531/186624 + 3/2*eps^-6 + 217/24*eps^-5 + 2995/72*eps^-4 - 65/
         18*eps^-4*Pi^2 + 180305/864*eps^-3 - 4061/216*eps^-3*Pi^2 - 761/12*
         eps^-3*zeta3 + 5340263/5184*eps^-2 - 483053/5184*eps^-2*Pi^2 + 16579/
         8640*eps^-2*Pi^4 - 24763/72*eps^-2*zeta3 + 158279429/31104*eps^-1 -
         14891159/31104*eps^-1*Pi^2 + 65657/8640*eps^-1*Pi^4 - 51389/60*eps^-1
         *zeta5 - 252241/144*eps^-1*zeta3 + 23987/144*eps^-1*zeta3*Pi^2 -
         452639681/186624*Pi^2 + 906877/23040*Pi^4 - 719437/1088640*Pi^6 -
         1600871/360*zeta5 - 7941865/864*zeta3 + 175547/216*zeta3*Pi^2 + 19345/
         12*zeta3^2;

id [Hbb_qqbqqb_3] = 1/[NF-1]*[Hbb_qqbQQb_3]
       + N^-2 * ( 35043/32 + 65/48*eps^-3 - 5/24*eps^-3*Pi^2 + 5/6*eps^-3*
         zeta3 + 71/4*eps^-2 - 47/48*eps^-2*Pi^2 + 7/90*eps^-2*Pi^4 - 21/2*
         eps^-2*zeta3 + 29285/192*eps^-1 - 4243/576*eps^-1*Pi^2 - 17/90*eps^-1
         *Pi^4 + 277/6*eps^-1*zeta5 - 289/6*eps^-1*zeta3 - 229/72*eps^-1*zeta3
         *Pi^2 - 70655/1152*Pi^2 - 8231/8640*Pi^4 - 11/336*Pi^6 - 1235/4*zeta5
          - 11251/48*zeta3 + 1535/48*zeta3*Pi^2 - 76*zeta3^2 )

       + N^-1*NF * (  - 30701/2592 + 13/72*eps^-2 - 1/36*eps^-2*Pi^2 + 1/9*
         eps^-2*zeta3 + 19/108*eps^-1 + 11/216*eps^-1*Pi^2 + 17/3240*eps^-1*
         Pi^4 - 28/27*eps^-1*zeta3 + 1001/1296*Pi^2 - 1087/19440*Pi^4 - 19/9*
         zeta5 + 833/162*zeta3 + 8/27*zeta3*Pi^2 )

       - 1353227/1296 - 65/48*eps^-3 + 5/24*eps^-3*Pi^2 - 5/6*eps^-3*zeta3 -
         2753/144*eps^-2 + 179/144*eps^-2*Pi^2 - 101/1080*eps^-2*Pi^4 + 187/18
         *eps^-2*zeta3 - 135293/864*eps^-1 + 12803/1728*eps^-1*Pi^2 + 1469/
         6480*eps^-1*Pi^4 - 117/2*eps^-1*zeta5 + 3491/54*eps^-1*zeta3 + 169/72
         *eps^-1*zeta3*Pi^2 + 609173/10368*Pi^2 + 72677/38880*Pi^4 - 8171/
         90720*Pi^6 + 3187/9*zeta5 + 309323/1296*zeta3 - 14069/432*zeta3*Pi^2
          + 110/3*zeta3^2;

id [Hbb_qqbQQb_3] =
       + N^-1*[NF-1] * (  - 145744877/209952 - 11/108*eps^-5 - 425/648*eps^-4
          - 7627/1944*eps^-3 + 133/432*eps^-3*Pi^2 - 132731/5832*eps^-2 + 2213/
         1296*eps^-2*Pi^2 + 889/108*eps^-2*zeta3 - 4453349/34992*eps^-1 +
         78287/7776*eps^-1*Pi^2 - 125/10368*eps^-1*Pi^4 + 12995/324*eps^-1*
         zeta3 + 2720603/46656*Pi^2 - 22771/77760*Pi^4 + 34661/180*zeta5 +
         425795/1944*zeta3 - 10375/432*zeta3*Pi^2 )

       + NF*[NF-1] * (  - 17879/13122 - 7/162*eps^-4 - 79/486*eps^-3 - 53/81*
         eps^-2 + 1/18*eps^-2*Pi^2 - 16639/8748*eps^-1 + 73/648*eps^-1*Pi^2 +
         76/81*eps^-1*zeta3 + 143/3888*Pi^2 + 41/38880*Pi^4 + 239/486*zeta3 )

       + N*[NF-1] * ( 202587241/209952 + 13/108*eps^-5 + 679/648*eps^-4 +
         11411/1944*eps^-3 - 425/1296*eps^-3*Pi^2 + 194443/5832*eps^-2 - 9217/
         3888*eps^-2*Pi^2 - 265/36*eps^-2*zeta3 + 794069/4374*eps^-1 - 309253/
         23328*eps^-1*Pi^2 + 3239/51840*eps^-1*Pi^4 - 593/12*eps^-1*zeta3 -
         10661983/139968*Pi^2 + 37319/77760*Pi^4 - 9121/60*zeta5 - 18379/72*
         zeta3 + 8261/432*zeta3*Pi^2 );

id [Hbb_qqbggg_3] =
       + N^-2 * ( 707891/192 + 1/6*eps^-6 + 3/4*eps^-5 + 35/8*eps^-4 - 11/24*
         eps^-4*Pi^2 + 771/32*eps^-3 - 33/16*eps^-3*Pi^2 - 59/6*eps^-3*zeta3
          + 1045/8*eps^-2 - 1159/96*eps^-2*Pi^2 + 659/2880*eps^-2*Pi^4 - 177/4
         *eps^-2*zeta3 + 267997/384*eps^-1 - 76609/1152*eps^-1*Pi^2 + 1981/
         1920*eps^-1*Pi^4 - 1451/10*eps^-1*zeta5 - 1041/4*eps^-1*zeta3 + 1981/
         72*eps^-1*zeta3*Pi^2 - 103841/288*Pi^2 + 41219/6912*Pi^4 - 197047/
         2177280*Pi^6 - 25533/40*zeta5 - 137429/96*zeta3 + 2939/24*zeta3*Pi^2
          + 1831/6*zeta3^2 )

       + N^2 * ( 889159591/46656 + 1/2*eps^-6 + 331/108*eps^-5 + 12653/648*
         eps^-4 - 31/24*eps^-4*Pi^2 + 296155/2592*eps^-3 - 10745/1296*eps^-3*
         Pi^2 - 439/18*eps^-3*zeta3 + 939217/1458*eps^-2 - 414311/7776*eps^-2*
         Pi^2 + 21853/25920*eps^-2*Pi^4 - 6239/36*eps^-2*zeta3 + 990443209/
         279936*eps^-1 - 29177653/93312*eps^-1*Pi^2 + 75767/17280*eps^-1*Pi^4
          - 10946/45*eps^-1*zeta5 - 183905/162*eps^-1*zeta3 + 13993/216*eps^-1
         *zeta3*Pi^2 - 246959419/139968*Pi^2 + 8315387/311040*Pi^4 - 93257/
         1306368*Pi^6 - 103894/45*zeta5 - 52077425/7776*zeta3 + 67895/144*
         zeta3*Pi^2 + 7861/12*zeta3^2 )

       - 95958199/5832 - 7/12*eps^-6 - 37/12*eps^-5 - 167/9*eps^-4 + 25/16*
         eps^-4*Pi^2 - 45169/432*eps^-3 + 76/9*eps^-3*Pi^2 + 63/2*eps^-3*zeta3
          - 372211/648*eps^-2 + 44065/864*eps^-2*Pi^2 - 15811/17280*eps^-2*
         Pi^4 + 12907/72*eps^-2*zeta3 - 48151867/15552*eps^-1 + 186509/648*
         eps^-1*Pi^2 - 76187/17280*eps^-1*Pi^4 + 5774/15*eps^-1*zeta5 + 472405/
         432*eps^-1*zeta3 - 1541/18*eps^-1*zeta3*Pi^2 + 49202785/31104*Pi^2 -
         668519/25920*Pi^4 + 916243/4354560*Pi^6 + 218759/90*zeta5 + 16086553/
         2592*zeta3 - 142025/288*zeta3*Pi^2 - 21473/24*zeta3^2;

id [Hbb_qqbqqbg_3] = 1/[NF-1]*[Hbb_qqbQQbg_3]
       + N^-2 * (  - 109309/96 - 65/48*eps^-3 + 5/24*eps^-3*Pi^2 - 5/6*eps^-3*
         zeta3 - 71/4*eps^-2 + 47/48*eps^-2*Pi^2 - 7/90*eps^-2*Pi^4 + 21/2*
         eps^-2*zeta3 - 29933/192*eps^-1 + 4651/576*eps^-1*Pi^2 + 17/144*
         eps^-1*Pi^4 - 44*eps^-1*zeta5 + 142/3*eps^-1*zeta3 + 27/8*eps^-1*
         zeta3*Pi^2 + 39031/576*Pi^2 + 4751/17280*Pi^4 + 22229/272160*Pi^6 +
         1025/4*zeta5 + 4449/16*zeta3 - 1559/48*zeta3*Pi^2 + 345/4*zeta3^2 )

       + 55511/48 + 65/48*eps^-3 - 5/24*eps^-3*Pi^2 + 5/6*eps^-3*zeta3 + 145/8
         *eps^-2 - 157/144*eps^-2*Pi^2 + 101/1080*eps^-2*Pi^4 - 11*eps^-2*
         zeta3 + 30593/192*eps^-1 - 1613/192*eps^-1*Pi^2 - 19/80*eps^-1*Pi^4
          + 176/3*eps^-1*zeta5 - 451/8*eps^-1*zeta3 - 19/8*eps^-1*zeta3*Pi^2
          - 39751/576*Pi^2 - 19237/17280*Pi^4 + 167/1701*Pi^6 - 1437/4*zeta5
          - 295*zeta3 + 1627/48*zeta3*Pi^2 - 511/12*zeta3^2;

id [Hbb_qqbQQbg_3] =
       + N^-1*[NF-1] * ( 762800561/839808 + 11/108*eps^-5 + 425/648*eps^-4 +
         16955/3888*eps^-3 - 47/144*eps^-3*Pi^2 + 629825/23328*eps^-2 - 1685/
         864*eps^-2*Pi^2 - 979/108*eps^-2*zeta3 + 22310435/139968*eps^-1 -
         65447/5184*eps^-1*Pi^2 + 1777/51840*eps^-1*Pi^4 - 31345/648*eps^-1*
         zeta3 - 2391413/31104*Pi^2 + 35567/62208*Pi^4 - 34651/180*zeta5 -
         1163287/3888*zeta3 + 1261/48*zeta3*Pi^2 )

       + N*[NF-1] * (  - 592211495/419904 - 7/54*eps^-5 - 101/108*eps^-4 -
         12461/1944*eps^-3 + 247/648*eps^-3*Pi^2 - 473479/11664*eps^-2 + 10579/
         3888*eps^-2*Pi^2 + 493/54*eps^-2*zeta3 - 5692453/23328*eps^-1 +
         426841/23328*eps^-1*Pi^2 - 3613/25920*eps^-1*Pi^4 + 21035/324*eps^-1*
         zeta3 + 15998635/139968*Pi^2 - 148181/155520*Pi^4 + 13757/90*zeta5 +
         273361/648*zeta3 - 205/8*zeta3*Pi^2 );


==> anc/Hgg.inc <==
*** 
*** Ancillary files for:
***    The parton-level structure of Higgs decays to hadrons at N$^3$LO
***    X. Chen, P. Jakub\v{c}\'{i}k, M. Marcoli, G. Stagnitto
***
*** [Hgg_I_k_l1xl2] is the N$^k$LO contribution to H->gg,
*** with partonic final state I and l1xl2 loop configuration.
***

id [Hgg_gg_1] =
       + NF * ( 2/3*eps^-1 )

       + N * (  - 2*eps^-2 - 11/3*eps^-1 + 7/6*Pi^2 - 2*eps + 14/3*eps*zeta3
          - 6*eps^2 - 73/720*eps^2*Pi^4 - 14*eps^3 + 7/6*eps^3*Pi^2 + 62/5*
         eps^3*zeta5 - 49/18*eps^3*zeta3*Pi^2 - 30*eps^4 + 7/2*eps^4*Pi^2 -
         437/60480*eps^4*Pi^6 + 14/3*eps^4*zeta3 - 49/9*eps^4*zeta3^2 );

id [Hgg_gg_2_1x1] =
       + NF^2 * ( 1/9*eps^-2 )

       + N*NF * (  - 2/3 - 2/3*eps^-3 - 11/9*eps^-2 + 7/18*eps^-1*Pi^2 + 14/9*
         zeta3 - 2*eps - 73/2160*eps*Pi^4 - 14/3*eps^2 + 7/18*eps^2*Pi^2 + 62/
         15*eps^2*zeta5 - 49/54*eps^2*zeta3*Pi^2 )

       + N^2 * ( 29/3 + eps^-4 + 11/3*eps^-3 + 121/36*eps^-2 - 1/6*eps^-2*Pi^2
          + 2*eps^-1 - 77/36*eps^-1*Pi^2 - 14/3*eps^-1*zeta3 - 7/120*Pi^4 - 77/
         9*zeta3 + 25*eps - 1/3*eps*Pi^2 + 803/4320*eps*Pi^4 - 62/5*eps*zeta5
          + 7/9*eps*zeta3*Pi^2 + 170/3*eps^2 - 113/36*eps^2*Pi^2 - 31/3024*
         eps^2*Pi^6 - 341/15*eps^2*zeta5 - 28/3*eps^2*zeta3 + 539/108*eps^2*
         zeta3*Pi^2 + 98/9*eps^2*zeta3^2 );

id [Hgg_gg_2_2x0] =
       + N^-1*NF * ( 67/24 - 1/4*eps^-1 - 2*zeta3 + 2027/144*eps - 43/72*eps*
         Pi^2 - 1/27*eps*Pi^4 - 23/3*eps*zeta3 + 47491/864*eps^2 - 2621/432*
         eps^2*Pi^2 - 23/162*eps^2*Pi^4 - 8*eps^2*zeta5 - 281/9*eps^2*zeta3 +
         41/9*eps^2*zeta3*Pi^2 )

       + NF^2 * ( 2/9*eps^-2 )

       + N*NF * (  - 5905/648 - 7/6*eps^-3 - 13/6*eps^-2 + 155/108*eps^-1 + 13/
         36*eps^-1*Pi^2 - 25/36*Pi^2 + zeta3 - 162805/3888*eps + 305/216*eps*
         Pi^2 + 127/720*eps*Pi^4 - 95/27*eps*zeta3 - 3663205/23328*eps^2 +
         21911/1296*eps^2*Pi^2 + 527/1296*eps^2*Pi^4 - 9/5*eps^2*zeta5 + 548/
         81*eps^2*zeta3 + 175/54*eps^2*zeta3*Pi^2 )

       + N^2 * ( 8237/324 + eps^-4 + 77/12*eps^-3 + 175/36*eps^-2 - 25/12*
         eps^-2*Pi^2 - 119/27*eps^-1 - 143/72*eps^-1*Pi^2 - 25/6*eps^-1*zeta3
          + 335/72*Pi^2 + 31/40*Pi^4 - 33/2*zeta3 + 200969/1944*eps - 83/54*
         eps*Pi^2 - 5071/4320*eps*Pi^4 + 71/10*eps*zeta5 - 1139/54*eps*zeta3
          + 323/36*eps*zeta3*Pi^2 + 4082945/11664*eps^2 - 25735/648*eps^2*Pi^2
          - 15343/4320*eps^2*Pi^4 + 491/10080*eps^2*Pi^6 - 341/10*eps^2*zeta5
          - 13109/81*eps^2*zeta3 + 781/108*eps^2*zeta3*Pi^2 + 901/18*eps^2*
         zeta3^2 );

id [Hgg_gg_3_2x1] =
       + N^-1*NF^2 * ( 2027/432 - 1/12*eps^-2 + 67/72*eps^-1 - 2/3*eps^-1*
         zeta3 - 43/216*Pi^2 - 1/81*Pi^4 - 23/9*zeta3 )

       + NF * (  - 17393/216 + 1/4*eps^-3 - 7/3*eps^-2 + 2*eps^-2*zeta3 - 691/
         36*eps^-1 - 7/144*eps^-1*Pi^2 + 1/27*eps^-1*Pi^4 + 34/3*eps^-1*zeta3
          + 2771/864*Pi^2 + 17/81*Pi^4 + 8*zeta5 + 1609/36*zeta3 - 31/18*zeta3
         *Pi^2 )

       + NF^3 * ( 2/27*eps^-3 )

       + N*NF^2 * (  - 170581/11664 - 11/18*eps^-4 - 61/54*eps^-3 + 155/324*
         eps^-2 + 1/4*eps^-2*Pi^2 - 6337/1944*eps^-1 - 25/108*eps^-1*Pi^2 + 23/
         27*eps^-1*zeta3 + 305/648*Pi^2 + 77/1620*Pi^4 - 95/81*zeta3 )

       + N^2*NF * ( 820825/2916 + 3/2*eps^-5 + 58/9*eps^-4 + 449/108*eps^-3 -
         53/72*eps^-3*Pi^2 + 1001/162*eps^-2 - 529/216*eps^-2*Pi^2 - 46/9*
         eps^-2*zeta3 + 70685/972*eps^-1 + 4811/1296*eps^-1*Pi^2 + 151/960*
         eps^-1*Pi^4 - 479/54*eps^-1*zeta3 - 65887/7776*Pi^2 - 1813/2880*Pi^4
          - 46/15*zeta5 - 1295/324*zeta3 + 37/24*zeta3*Pi^2 )

       + N^3 * (  - 592597/972 - eps^-6 - 33/4*eps^-5 - 133/8*eps^-4 + 2/3*
         eps^-4*Pi^2 - 1189/216*eps^-3 + 583/144*eps^-3*Pi^2 + 13/2*eps^-3*
         zeta3 - 1445/54*eps^-2 + 599/108*eps^-2*Pi^2 - 59/1440*eps^-2*Pi^4 +
         352/9*eps^-2*zeta3 - 14669/81*eps^-1 - 14795/1296*eps^-1*Pi^2 - 11429/
         17280*eps^-1*Pi^4 - 9/10*eps^-1*zeta5 + 3385/54*eps^-1*zeta3 - 37/8*
         eps^-1*zeta3*Pi^2 + 15629/972*Pi^2 + 50081/17280*Pi^4 - 6647/60480*
         Pi^6 + 913/15*zeta5 + 63739/324*zeta3 - 2585/144*zeta3*Pi^2 - 125/2*
         zeta3^2 );

id [Hgg_gg_3_3x0] =
       + N^-2*NF * ( 19/9 - 1/48*eps^-1 - 10*zeta5 + 37/6*zeta3 )

       + N^-1*NF^2 * (  - 2881/1296 - 7/36*eps^-2 + 53/54*eps^-1 - 2/3*eps^-1*
         zeta3 + 1/72*Pi^2 - 1/90*Pi^4 + 19/9*zeta3 )

       + NF * (  - 317761/7776 + 17/36*eps^-3 - 427/216*eps^-2 + 20/9*eps^-2*
         zeta3 - 3407/162*eps^-1 + 139/144*eps^-1*Pi^2 + 11/270*eps^-1*Pi^4 +
         325/27*eps^-1*zeta3 + 523/36*Pi^2 + 29/135*Pi^4 + 176/9*zeta5 + 3203/
         324*zeta3 - 11*zeta3*Pi^2 )

       + NF^3 * ( 2/27*eps^-3 )

       + N*NF^2 * ( 483479/104976 - 85/162*eps^-4 - 499/486*eps^-3 + 113/108*
         eps^-2 + 37/324*eps^-2*Pi^2 - 54305/17496*eps^-1 - 215/972*eps^-1*
         Pi^2 + 13/81*eps^-1*zeta3 - 53/648*Pi^2 + 59/19440*Pi^4 - 275/243*
         zeta3 )

       + N^2*NF * ( 16710463/209952 + 5/6*eps^-5 + 445/81*eps^-4 + 1885/972*
         eps^-3 - 817/648*eps^-3*Pi^2 + 775/1944*eps^-2 + 223/1944*eps^-2*Pi^2
          - 43/27*eps^-2*zeta3 + 2445575/34992*eps^-1 + 6613/11664*eps^-1*Pi^2
          - 311/5184*eps^-1*Pi^4 - 449/162*eps^-1*zeta3 - 372013/8748*Pi^2 -
         2615/1728*Pi^4 + 233/15*zeta5 + 7525/324*zeta3 - 787/216*zeta3*Pi^2 )

       + N^3 * (  - 23496187/104976 - 1/3*eps^-6 - 55/12*eps^-5 - 9079/648*
         eps^-4 + 3/2*eps^-4*Pi^2 + 5453/1944*eps^-3 + 8987/1296*eps^-3*Pi^2
          + 11/6*eps^-3*zeta3 - 4277/972*eps^-2 - 2785/486*eps^-2*Pi^2 - 14333/
         12960*eps^-2*Pi^4 + 1133/54*eps^-2*zeta3 - 326926/2187*eps^-1 -
         126337/11664*eps^-1*Pi^2 + 28721/51840*eps^-1*Pi^4 - 439/30*eps^-1*
         zeta5 + 907/18*eps^-1*zeta3 - 1867/216*eps^-1*zeta3*Pi^2 + 3476911/
         34992*Pi^2 + 1669751/155520*Pi^4 + 18101/116640*Pi^6 + 6941/90*zeta5
          + 24893/972*zeta3 - 17479/432*zeta3*Pi^2 - 883/18*zeta3^2 );

id [Hgg_ggg_1] =
       + N * ( 73/6 + 2*eps^-2 + 11/3*eps^-1 - 7/6*Pi^2 + 451/12*eps - 77/36*
         eps*Pi^2 - 50/3*eps*zeta3 + 2729/24*eps^2 - 511/72*eps^2*Pi^2 - 71/
         720*eps^2*Pi^4 - 275/9*eps^2*zeta3 + 16411/48*eps^3 - 3157/144*eps^3*
         Pi^2 - 781/4320*eps^3*Pi^4 - 482/5*eps^3*zeta5 - 1825/18*eps^3*zeta3
          + 175/18*eps^3*zeta3*Pi^2 + 98513/96*eps^4 - 19103/288*eps^4*Pi^2 -
         5183/8640*eps^4*Pi^4 - 4027/60480*eps^4*Pi^6 - 2651/15*eps^4*zeta5 -
         11275/36*eps^4*zeta3 + 1925/108*eps^4*zeta3*Pi^2 + 625/9*eps^4*
         zeta3^2 );

id [Hgg_ggg_2] =
       + N*NF * ( 467/12 + 2*eps^-3 + 11/3*eps^-2 + 37/3*eps^-1 - 7/6*eps^-1*
         Pi^2 - 77/36*Pi^2 - 50/3*zeta3 + 26149/216*eps - 529/72*eps*Pi^2 - 71/
         720*eps*Pi^4 - 275/9*eps*zeta3 + 162827/432*eps^2 - 3445/144*eps^2*
         Pi^2 - 781/4320*eps^2*Pi^4 - 482/5*eps^2*zeta5 - 629/6*eps^2*zeta3 +
         175/18*eps^2*zeta3*Pi^2 )

       + N^2 * (  - 173249/216 - 9/2*eps^-4 - 121/6*eps^-3 - 170/3*eps^-2 + 71/
         12*eps^-2*Pi^2 - 23195/108*eps^-1 + 341/18*eps^-1*Pi^2 + 72*eps^-1*
         zeta3 + 13831/216*Pi^2 - 199/144*Pi^4 + 2266/9*zeta3 - 11793239/3888*
         eps + 332557/1296*eps*Pi^2 - 1991/864*eps*Pi^4 + 3224/5*eps*zeta5 +
         15799/18*eps*zeta3 - 940/9*eps*zeta3*Pi^2 - 90432685/7776*eps^2 +
         7855165/7776*eps^2*Pi^2 - 53491/5184*eps^2*Pi^4 + 29303/90720*eps^2*
         Pi^6 + 10186/5*eps^2*zeta5 + 1168555/324*eps^2*zeta3 - 31361/108*
         eps^2*zeta3*Pi^2 - 728*eps^2*zeta3^2 );

id [Hgg_ggg_3_1x1] =
       + N*NF^2 * ( 83119/2592 + 1/2*eps^-4 + 11/12*eps^-3 + 25/8*eps^-2 - 7/
         24*eps^-2*Pi^2 + 13037/1296*eps^-1 - 77/144*eps^-1*Pi^2 - 25/6*eps^-1
         *zeta3 - 547/288*Pi^2 - 71/2880*Pi^4 - 275/36*zeta3 )

       + N^2*NF * (  - 12462217/7776 - 9/4*eps^-5 - 121/12*eps^-4 - 257/9*
         eps^-3 + 71/24*eps^-3*Pi^2 - 988/9*eps^-2 + 341/36*eps^-2*Pi^2 + 36*
         eps^-2*zeta3 - 179999/432*eps^-1 + 13967/432*eps^-1*Pi^2 - 199/288*
         eps^-1*Pi^4 + 1133/9*eps^-1*zeta3 + 113855/864*Pi^2 - 1991/1728*Pi^4
          + 1612/5*zeta5 + 5365/12*zeta3 - 470/9*zeta3*Pi^2 )

       + N^3 * ( 3526701253/139968 + 23/9*eps^-6 + 1309/72*eps^-5 + 1625/24*
         eps^-4 - 301/108*eps^-4*Pi^2 + 171727/648*eps^-3 - 187/8*eps^-3*Pi^2
          - 607/9*eps^-3*zeta3 + 4600213/3888*eps^-2 - 52463/648*eps^-2*Pi^2
          - 3311/4320*eps^-2*Pi^4 - 4543/12*eps^-2*zeta3 + 10480321/1944*
         eps^-1 - 934837/2592*eps^-1*Pi^2 + 79387/51840*eps^-1*Pi^4 - 13393/15
         *eps^-1*zeta5 - 85027/54*eps^-1*zeta3 + 10253/108*eps^-1*zeta3*Pi^2
          - 13179161/7776*Pi^2 - 275233/38880*Pi^4 - 101317/120960*Pi^6 -
         88407/20*zeta5 - 1661833/216*zeta3 + 242561/432*zeta3*Pi^2 + 23447/18
         *zeta3^2 );

id [Hgg_ggg_3_2x0] =
       + NF * ( 52751/288 - 3/4*eps^-3 + 101/24*eps^-2 - 4*eps^-2*zeta3 + 4883/
         144*eps^-1 - 109/144*eps^-1*Pi^2 - 2/27*eps^-1*Pi^4 - 68/3*eps^-1*
         zeta3 - 14305/864*Pi^2 - 34/81*Pi^4 - 16*zeta5 - 4019/36*zeta3 + 103/
         9*zeta3*Pi^2 )

       + N*NF^2 * ( 14621/288 + 5/6*eps^-4 + 55/36*eps^-3 + 1117/216*eps^-2 -
         35/72*eps^-2*Pi^2 + 2359/144*eps^-1 - 385/432*eps^-1*Pi^2 - 125/18*
         eps^-1*zeta3 - 7877/2592*Pi^2 - 71/1728*Pi^4 - 1375/108*zeta3 )

       + N^2*NF * (  - 1069628111/419904 - 367/108*eps^-5 - 1256/81*eps^-4 -
         76247/1944*eps^-3 + 613/162*eps^-3*Pi^2 - 1986005/11664*eps^-2 +
         44611/3888*eps^-2*Pi^2 + 99/2*eps^-2*zeta3 - 46628939/69984*eps^-1 +
         922633/23328*eps^-1*Pi^2 - 971/8640*eps^-1*Pi^4 + 6091/36*eps^-1*
         zeta3 + 26618059/139968*Pi^2 + 324821/155520*Pi^4 + 37241/90*zeta5 +
         40385/72*zeta3 - 10991/216*zeta3*Pi^2 )

       + N^3 * ( 23345187541/839808 + 23/9*eps^-6 + 5291/216*eps^-5 + 14053/
         162*eps^-4 - 139/18*eps^-4*Pi^2 + 1204027/3888*eps^-3 - 50765/1296*
         eps^-3*Pi^2 - 1195/18*eps^-3*zeta3 + 32569141/23328*eps^-2 - 1065509/
         7776*eps^-2*Pi^2 + 15613/2592*eps^-2*Pi^4 - 17017/36*eps^-2*zeta3 +
         864831877/139968*eps^-1 - 29419889/46656*eps^-1*Pi^2 + 97097/6480*
         eps^-1*Pi^4 - 77033/90*eps^-1*zeta5 - 197453/108*eps^-1*zeta3 + 48313/
         216*eps^-1*zeta3*Pi^2 - 859773641/279936*Pi^2 + 18651233/311040*Pi^4
          - 716087/816480*Pi^6 - 893563/180*zeta5 - 695786/81*zeta3 + 416647/
         432*zeta3*Pi^2 + 24409/18*zeta3^2 );

id [Hgg_qqbg_1] =
       + NF * (  - 7/3 - 2/3*eps^-1 - 15/2*eps + 7/18*eps*Pi^2 - 93/4*eps^2 +
         49/36*eps^2*Pi^2 + 50/9*eps^2*zeta3 - 567/8*eps^3 + 35/8*eps^3*Pi^2
          + 71/2160*eps^3*Pi^4 + 175/9*eps^3*zeta3 - 3429/16*eps^4 + 217/16*
         eps^4*Pi^2 + 497/4320*eps^4*Pi^4 + 482/15*eps^4*zeta5 + 125/2*eps^4*
         zeta3 - 175/54*eps^4*zeta3*Pi^2 );

id [Hgg_qqbg_2] =
       + N^-1*NF * (  - 18457/324 - 1/3*eps^-3 - 41/18*eps^-2 - 325/27*eps^-1
          + 1/2*eps^-1*Pi^2 + 41/12*Pi^2 + 74/9*zeta3 - 493931/1944*eps + 55/3
         *eps*Pi^2 - 67/1080*eps*Pi^4 + 1409/27*eps*zeta3 - 12729823/11664*
         eps^2 + 6289/72*eps^2*Pi^2 - 751/1296*eps^2*Pi^4 + 1522/15*eps^2*
         zeta5 + 22349/81*eps^2*zeta3 - 127/9*eps^2*zeta3*Pi^2 )

       + NF^2 * ( 85/162 - 4/9*eps^-2 - 7/9*eps^-1 + 1/18*Pi^2 + 161/12*eps -
         35/36*eps*Pi^2 + 26/27*eps*zeta3 + 506689/5832*eps^2 - 1655/216*eps^2
         *Pi^2 + 47/432*eps^2*Pi^4 - 343/27*eps^2*zeta3 )

       + N*NF * ( 2926/27 + 4/3*eps^-3 + 25/3*eps^-2 + 805/27*eps^-1 - 16/9*
         eps^-1*Pi^2 - 947/108*Pi^2 - 188/9*zeta3 + 98302/243*eps - 21449/648*
         eps*Pi^2 + 41/90*eps*Pi^4 - 1043/9*eps*zeta3 + 83557/54*eps^2 -
         499517/3888*eps^2*Pi^2 + 6107/4320*eps^2*Pi^4 - 2588/15*eps^2*zeta5
          - 74869/162*eps^2*zeta3 + 782/27*eps^2*zeta3*Pi^2 );

id [Hgg_qqbg_3_1x1] =
       + N^-2*NF * (  - 14505527/17496 - 1/18*eps^-5 - 61/108*eps^-4 - 661/162
         *eps^-3 + 17/216*eps^-3*Pi^2 - 49697/1944*eps^-2 + 1037/1296*eps^-2*
         Pi^2 + 49/18*eps^-2*zeta3 - 1736189/11664*eps^-1 + 5821/972*eps^-1*
         Pi^2 + 517/8640*eps^-1*Pi^4 + 2773/108*eps^-1*zeta3 + 898633/23328*
         Pi^2 + 26713/51840*Pi^4 + 306/5*zeta5 + 15074/81*zeta3 - 1229/216*
         zeta3*Pi^2 )

       + N^-1*NF^2 * ( 2264881/34992 - 5/54*eps^-4 - 121/324*eps^-3 - 29/54*
         eps^-2 + 47/324*eps^-2*Pi^2 + 30473/5832*eps^-1 + 1213/1944*eps^-1*
         Pi^2 + 25/27*eps^-1*zeta3 + 409/324*Pi^2 - 299/3240*Pi^4 - 889/162*
         zeta3 )

       + NF * ( 5296811/1944 + 1/3*eps^-5 + 115/36*eps^-4 + 1387/72*eps^-3 -
         17/36*eps^-3*Pi^2 + 67231/648*eps^-2 - 173/36*eps^-2*Pi^2 - 13*eps^-2
         *zeta3 + 130232/243*eps^-1 - 39373/1296*eps^-1*Pi^2 - 799/4320*eps^-1
         *Pi^4 - 1033/9*eps^-1*zeta3 - 1315985/7776*Pi^2 - 27481/25920*Pi^4 -
         3238/15*zeta5 - 77185/108*zeta3 + 265/12*zeta3*Pi^2 )

       + NF^3 * ( 49445/34992 - 13/162*eps^-3 - 7/108*eps^-2 + 575/1944*eps^-1
          - 67/1944*eps^-1*Pi^2 - 595/1296*Pi^2 + 1/162*zeta3 )

       + N*NF^2 * (  - 135533/972 + 4/9*eps^-4 + 2*eps^-3 + 53/27*eps^-2 - 31/
         54*eps^-2*Pi^2 - 13393/972*eps^-1 - 731/648*eps^-1*Pi^2 - 8/3*eps^-1*
         zeta3 + 4727/1296*Pi^2 + 133/432*Pi^4 + 757/54*zeta3 )

       + N^2*NF * (  - 80043379/34992 - 2/3*eps^-5 - 6*eps^-4 - 8939/324*
         eps^-3 + 20/27*eps^-3*Pi^2 - 24287/216*eps^-2 + 1289/162*eps^-2*Pi^2
          + 154/9*eps^-2*zeta3 - 960457/1944*eps^-1 + 23275/648*eps^-1*Pi^2 +
         1087/6480*eps^-1*Pi^4 + 3674/27*eps^-1*zeta3 + 3689513/23328*Pi^2 -
         8843/38880*Pi^4 + 6127/30*zeta5 + 18431/27*zeta3 - 1193/54*zeta3*Pi^2
          );

id [Hgg_qqbg_3_2x0] =
       + N^-2*NF * (  - 116159965/139968 - 1/18*eps^-5 - 61/108*eps^-4 - 661/
         162*eps^-3 + 41/216*eps^-3*Pi^2 - 99313/3888*eps^-2 + 2465/1296*
         eps^-2*Pi^2 + 55/18*eps^-2*zeta3 - 1734407/11664*eps^-1 + 13429/972*
         eps^-1*Pi^2 - 3313/25920*eps^-1*Pi^4 + 3121/108*eps^-1*zeta3 +
         4060601/46656*Pi^2 - 207853/155520*Pi^4 + 2191/30*zeta5 + 65825/324*
         zeta3 - 877/72*zeta3*Pi^2 )

       + N^-1*NF^2 * ( 2252299/69984 - 5/27*eps^-4 - 74/81*eps^-3 - 1685/648*
         eps^-2 + 23/216*eps^-2*Pi^2 - 42589/11664*eps^-1 - 575/1296*eps^-1*
         Pi^2 + 229/54*eps^-1*zeta3 - 22421/2592*Pi^2 + 15673/77760*Pi^4 +
         4547/324*zeta3 )

       + NF * ( 385924205/139968 + 1/3*eps^-5 + 100/27*eps^-4 + 1798/81*eps^-3
          - 61/54*eps^-3*Pi^2 + 149993/1296*eps^-2 - 12755/1296*eps^-2*Pi^2 -
         233/18*eps^-2*zeta3 + 13320487/23328*eps^-1 - 149693/2592*eps^-1*Pi^2
          + 12101/12960*eps^-1*Pi^4 - 243/2*eps^-1*zeta3 - 14238229/46656*Pi^2
          + 1062851/155520*Pi^4 - 6941/30*zeta5 - 116785/162*zeta3 + 10391/216
         *zeta3*Pi^2 )

       + NF^3 * (  - 47153/34992 - 23/162*eps^-3 - 7/36*eps^-2 - 235/1944*
         eps^-1 + 103/1944*eps^-1*Pi^2 + 511/1296*Pi^2 + 17/54*zeta3 )

       + N*NF^2 * (  - 400247/34992 + 7/9*eps^-4 + 637/162*eps^-3 + 2321/324*
         eps^-2 - 119/324*eps^-2*Pi^2 + 3577/324*eps^-1 + 173/162*eps^-1*Pi^2
          - 19/3*eps^-1*zeta3 + 1715/108*Pi^2 - 24449/38880*Pi^4 - 260/81*
         zeta3 )

       + N^2*NF * (  - 373115107/139968 - 2/3*eps^-5 - 47/6*eps^-4 - 11705/324
         *eps^-3 + 109/54*eps^-3*Pi^2 - 178273/1296*eps^-2 + 8857/648*eps^-2*
         Pi^2 + 148/9*eps^-2*zeta3 - 766405/1296*eps^-1 + 13855/243*eps^-1*
         Pi^2 - 3509/2160*eps^-1*Pi^4 + 2917/18*eps^-1*zeta3 + 11784379/46656*
         Pi^2 - 479149/77760*Pi^4 + 842/5*zeta5 + 65441/81*zeta3 - 1424/27*
         zeta3*Pi^2 );

id [Hgg_gggg_2] =
       + N^2 * ( 304951/324 + 5/2*eps^-4 + 121/12*eps^-3 + 436/9*eps^-2 - 11/3
         *eps^-2*Pi^2 + 23455/108*eps^-1 - 1067/72*eps^-1*Pi^2 - 379/6*eps^-1*
         zeta3 - 7781/108*Pi^2 + 479/720*Pi^4 - 2288/9*zeta3 + 7761353/1944*
         eps - 210323/648*eps*Pi^2 + 4081/1440*eps*Pi^4 - 1129/2*eps*zeta5 -
         68353/54*eps*zeta3 + 3409/36*eps*zeta3*Pi^2 + 194419813/11664*eps^2
          - 2737255/1944*eps^2*Pi^2 + 19703/1620*eps^2*Pi^4 - 1849/11340*eps^2
         *Pi^6 - 66011/30*eps^2*zeta5 - 466313/81*eps^2*zeta3 + 20515/54*eps^2
         *zeta3*Pi^2 + 15301/18*eps^2*zeta3^2 );

id [Hgg_qqbgg_2] =
       + N^-1*NF * ( 4864/81 + 1/3*eps^-3 + 41/18*eps^-2 + 1327/108*eps^-1 - 1/
         2*eps^-1*Pi^2 - 41/12*Pi^2 - 86/9*zeta3 + 134897/486*eps - 1331/72*
         eps*Pi^2 + 23/1080*eps*Pi^4 - 1709/27*eps*zeta3 + 898435/729*eps^2 -
         4865/54*eps^2*Pi^2 + 419/1296*eps^2*Pi^4 - 1672/15*eps^2*zeta5 -
         27545/81*eps^2*zeta3 + 131/9*eps^2*zeta3*Pi^2 )

       + N*NF * (  - 16579/81 - 3/2*eps^-3 - 155/18*eps^-2 - 523/12*eps^-1 +
         79/36*eps^-1*Pi^2 + 1385/108*Pi^2 + 37*zeta3 - 74282/81*eps + 42251/
         648*eps*Pi^2 - 1007/2160*eps*Pi^4 + 6065/27*eps*zeta3 - 5799143/1458*
         eps^2 + 74429/243*eps^2*Pi^2 - 2921/1296*eps^2*Pi^4 + 1503/5*eps^2*
         zeta5 + 10376/9*eps^2*zeta3 - 2971/54*eps^2*zeta3*Pi^2 );

id [Hgg_qqbqqb_2] = 1/[NF-1]*[Hgg_qqbQQb_2]
       + N^-1*NF * (  - 5/12 + 1/3*zeta3 - 313/72*eps + 1/36*eps*Pi^4 + 23/18*
         eps*zeta3 - 12521/432*eps^2 + 5/8*eps^2*Pi^2 + 23/216*eps^2*Pi^4 + 12
         *eps^2*zeta5 + 127/27*eps^2*zeta3 - 1/2*eps^2*zeta3*Pi^2 );

id [Hgg_qqbQQb_2] =
       + NF*[NF-1] * ( 677/162 + 1/9*eps^-2 + 7/9*eps^-1 - 1/6*Pi^2 + 241/12*
         eps - 7/6*eps*Pi^2 - 80/27*eps*zeta3 + 529217/5832*eps^2 - 677/108*
         eps^2*Pi^2 + 29/1080*eps^2*Pi^4 - 560/27*eps^2*zeta3 );

id [Hgg_gggg_3] =
       + N^2*NF * ( 130080583/23328 + 10/3*eps^-5 + 121/9*eps^-4 + 1171/18*
         eps^-3 - 44/9*eps^-3*Pi^2 + 31807/108*eps^-2 - 1067/54*eps^-2*Pi^2 -
         758/9*eps^-2*zeta3 + 5025205/3888*eps^-1 - 94729/972*eps^-1*Pi^2 + 41/
         45*eps^-1*Pi^4 - 9196/27*eps^-1*zeta3 - 869467/1944*Pi^2 + 36811/9720
         *Pi^4 - 6596/9*zeta5 - 281887/162*zeta3 + 3415/27*zeta3*Pi^2 )

       + N^3 * (  - 127277031491/839808 - 113/18*eps^-6 - 1661/36*eps^-5 -
         147871/648*eps^-4 + 3233/216*eps^-4*Pi^2 - 4615997/3888*eps^-3 +
         122815/1296*eps^-3*Pi^2 + 4685/18*eps^-3*zeta3 - 15593323/2592*eps^-2
          + 3877639/7776*eps^-2*Pi^2 - 200657/25920*eps^-2*Pi^4 + 179729/108*
         eps^-2*zeta3 - 4232245261/139968*eps^-1 + 125073985/46656*eps^-1*Pi^2
          - 2118721/51840*eps^-1*Pi^4 + 316459/90*eps^-1*zeta5 + 5912125/648*
         eps^-1*zeta3 - 48431/72*eps^-1*zeta3*Pi^2 + 3914403535/279936*Pi^2 -
         66797881/311040*Pi^4 + 15983183/6531840*Pi^6 + 3630913/180*zeta5 +
         65526025/1296*zeta3 - 1657051/432*zeta3*Pi^2 - 234529/36*zeta3^2 );

id [Hgg_qqbgg_3] =
       + N^-2*NF * ( 7996690/2187 + 2/9*eps^-5 + 61/27*eps^-4 + 5387/324*
         eps^-3 - 31/54*eps^-3*Pi^2 + 103885/972*eps^-2 - 1873/324*eps^-2*Pi^2
          - 118/9*eps^-2*zeta3 + 3730075/5832*eps^-1 - 166547/3888*eps^-1*Pi^2
          + 833/6480*eps^-1*Pi^4 - 6757/54*eps^-1*zeta3 - 3227527/11664*Pi^2
          + 69983/38880*Pi^4 - 13436/45*zeta5 - 293857/324*zeta3 + 701/18*
         zeta3*Pi^2 )

       + N^-1*NF^2 * (  - 128623/4374 + 8/27*eps^-4 + 122/81*eps^-3 + 430/81*
         eps^-2 - 25/81*eps^-2*Pi^2 + 31837/2916*eps^-1 - 208/243*eps^-1*Pi^2
          - 160/27*eps^-1*zeta3 + 178/81*Pi^2 - 97/1080*Pi^4 - 1240/81*zeta3 )

       + NF * (  - 7149077831/419904 - 77/54*eps^-5 - 4559/324*eps^-4 - 181577/
         1944*eps^-3 + 787/216*eps^-3*Pi^2 - 6463727/11664*eps^-2 + 44281/1296
         *eps^-2*Pi^2 + 3775/54*eps^-2*zeta3 - 218284493/69984*eps^-1 +
         1789471/7776*eps^-1*Pi^2 - 42967/25920*eps^-1*Pi^4 + 214975/324*
         eps^-1*zeta3 + 64782577/46656*Pi^2 - 2218093/155520*Pi^4 + 33079/30*
         zeta5 + 8782471/1944*zeta3 - 40945/216*zeta3*Pi^2 )

       + N*NF^2 * (  - 8813443/52488 - 124/81*eps^-4 - 1717/243*eps^-3 - 745/
         27*eps^-2 + 277/162*eps^-2*Pi^2 - 763547/8748*eps^-1 + 605/108*eps^-1
         *Pi^2 + 2246/81*eps^-1*zeta3 + 2413/324*Pi^2 + 559/6480*Pi^4 + 21857/
         243*zeta3 )

       + N^2*NF * ( 5457831455/209952 + 92/27*eps^-5 + 2539/81*eps^-4 + 173873/
         972*eps^-3 - 658/81*eps^-3*Pi^2 + 1406861/1458*eps^-2 - 32485/486*
         eps^-2*Pi^2 - 410/3*eps^-2*zeta3 + 176604815/34992*eps^-1 - 4580383/
         11664*eps^-1*Pi^2 + 2981/648*eps^-1*Pi^4 - 10718/9*eps^-1*zeta3 -
         76313957/34992*Pi^2 + 144191/4860*Pi^4 - 72307/45*zeta5 - 2365255/324
         *zeta3 + 18689/54*zeta3*Pi^2 );

id [Hgg_qqbqqb_3] = 1/[NF-1]*[Hgg_qqbQQb_3]
       + N^-2*NF * (  - 12643/108 - 5/6*eps^-2 + 2/3*eps^-2*zeta3 - 223/18*
         eps^-1 + 1/18*eps^-1*Pi^4 + 95/18*eps^-1*zeta3 + 55/24*Pi^2 + 511/
         1080*Pi^4 + 59/3*zeta5 + 3785/108*zeta3 - 11/6*zeta3*Pi^2 )

       + N^-1*NF^2 * (  - 313/54 - 5/9*eps^-1 + 4/9*eps^-1*zeta3 + 1/27*Pi^4
          + 46/27*zeta3 )

       + NF * ( 48805/432 + 5/6*eps^-2 - 2/3*eps^-2*zeta3 + 461/36*eps^-1 - 7/
         90*eps^-1*Pi^4 - 77/18*eps^-1*zeta3 - 55/24*Pi^2 - 19/40*Pi^4 - 161/3
         *zeta5 - 1271/108*zeta3 + 11/6*zeta3*Pi^2 );

id [Hgg_qqbQQb_3] =
       + N^-1*NF*[NF-1] * ( 989915/2916 + 1/9*eps^-4 + 31/27*eps^-3 + 77/9*
         eps^-2 - 11/36*eps^-2*Pi^2 + 54263/972*eps^-1 - 341/108*eps^-1*Pi^2
          - 61/9*eps^-1*zeta3 - 2551/108*Pi^2 + 1153/12960*Pi^4 - 1819/27*
         zeta3 )

       + NF^2*[NF-1] * (  - 28699/2916 + 2/27*eps^-3 + 7/27*eps^-2 - 85/486*
         eps^-1 - 1/54*eps^-1*Pi^2 + 7/12*Pi^2 - 2/81*zeta3 )

       + N*NF*[NF-1] * (  - 819503/1944 - 2/9*eps^-4 - 64/27*eps^-3 - 265/18*
         eps^-2 + 29/54*eps^-2*Pi^2 - 39211/486*eps^-1 + 829/162*eps^-1*Pi^2
          + 86/9*eps^-1*zeta3 + 20695/648*Pi^2 - 325/1296*Pi^4 + 7640/81*zeta3
          );


id [Hgg_ggggg_3] =
       + N^3 * ( 1190169835/11664 + 5/2*eps^-6 + 440/27*eps^-5 + 16909/162*
         eps^-4 - 53/8*eps^-4*Pi^2 + 99671/162*eps^-3 - 27995/648*eps^-3*Pi^2
          - 1213/9*eps^-3*zeta3 + 10112047/2916*eps^-2 - 1090571/3888*eps^-2*
         Pi^2 + 94121/25920*eps^-2*Pi^4 - 31427/36*eps^-2*zeta3 + 41548462/
         2187*eps^-1 - 38894531/23328*eps^-1*Pi^2 + 105677/4320*eps^-1*Pi^4 -
         15767/9*eps^-1*zeta5 - 3780355/648*eps^-1*zeta3 + 19835/54*eps^-1*
         zeta3*Pi^2 - 1320846413/139968*Pi^2 + 480287/3240*Pi^4 - 5079149/
         6531840*Pi^6 - 388685/36*zeta5 - 137338601/3888*zeta3 + 1023077/432*
         zeta3*Pi^2 + 47611/12*zeta3^2 );

id [Hgg_qqbggg_3] =
       + N^-2*NF * (  - 285618695/139968 - 1/9*eps^-5 - 61/54*eps^-4 - 2743/
         324*eps^-3 + 11/36*eps^-3*Pi^2 - 217535/3888*eps^-2 + 671/216*eps^-2*
         Pi^2 + 65/9*eps^-2*zeta3 - 4031863/11664*eps^-1 + 30311/1296*eps^-1*
         Pi^2 - 913/12960*eps^-1*Pi^4 + 1915/27*eps^-1*zeta3 + 2404825/15552*
         Pi^2 - 81829/77760*Pi^4 + 13901/90*zeta5 + 85813/162*zeta3 - 2221/108
         *zeta3*Pi^2 )

       + NF * ( 2455817875/209952 + 41/54*eps^-5 + 581/81*eps^-4 + 50515/972*
         eps^-3 - 49/24*eps^-3*Pi^2 + 1953463/5832*eps^-2 - 12667/648*eps^-2*
         Pi^2 - 1190/27*eps^-2*zeta3 + 70758217/34992*eps^-1 - 34637/243*
         eps^-1*Pi^2 + 23831/25920*eps^-1*Pi^4 - 138877/324*eps^-1*zeta3 -
         3581371/3888*Pi^2 + 16571/1944*Pi^4 - 29248/45*zeta5 - 6116899/1944*
         zeta3 + 13019/108*zeta3*Pi^2 )

       + N^2*NF * (  - 5114927471/209952 - 113/54*eps^-5 - 623/36*eps^-4 -
         230443/1944*eps^-3 + 3569/648*eps^-3*Pi^2 - 4292179/5832*eps^-2 +
         180263/3888*eps^-2*Pi^2 + 5861/54*eps^-2*zeta3 - 100630897/23328*
         eps^-1 + 7489607/23328*eps^-1*Pi^2 - 17359/5184*eps^-1*Pi^4 + 307771/
         324*eps^-1*zeta3 + 140289241/69984*Pi^2 - 1340599/51840*Pi^4 + 54679/
         45*zeta5 + 4373629/648*zeta3 - 63187/216*zeta3*Pi^2 );

id [Hgg_qqbqqbg_3] = 1/[NF-1]*[Hgg_qqbQQbg_3]
       + N^-2*NF * ( 415681/2592 + 73/72*eps^-2 - 1/36*eps^-2*Pi^2 - 5/9*
         eps^-2*zeta3 + 433/27*eps^-1 - 77/216*eps^-1*Pi^2 - 37/810*eps^-1*
         Pi^4 - 305/54*eps^-1*zeta3 - 14953/2592*Pi^2 - 971/2430*Pi^4 - 88/9*
         zeta5 - 15299/324*zeta3 + 143/108*zeta3*Pi^2 )

       + NF * (  - 444697/2592 - 73/72*eps^-2 + 1/36*eps^-2*Pi^2 + 5/9*eps^-2*
         zeta3 - 3563/216*eps^-1 + 83/216*eps^-1*Pi^2 + 103/1620*eps^-1*Pi^4
          + 269/54*eps^-1*zeta3 + 15961/2592*Pi^2 + 2111/4860*Pi^4 + 140/3*
         zeta5 + 5827/162*zeta3 - 187/108*zeta3*Pi^2 );

id [Hgg_qqbQQbg_3] =
       + N^-1*NF*[NF-1] * (  - 30173765/69984 - 7/54*eps^-4 - 443/324*eps^-3
          - 2257/216*eps^-2 + 235/648*eps^-2*Pi^2 - 812683/11664*eps^-1 +
         14903/3888*eps^-1*Pi^2 + 455/54*eps^-1*zeta3 + 76093/2592*Pi^2 - 9487/
         77760*Pi^4 + 28471/324*zeta3 )

       + N*NF*[NF-1] * ( 31759967/34992 + 1/3*eps^-4 + 521/162*eps^-3 + 7571/
         324*eps^-2 - 289/324*eps^-2*Pi^2 + 146407/972*eps^-1 - 17069/1944*
         eps^-1*Pi^2 - 491/27*eps^-1*zeta3 - 83377/1296*Pi^2 + 3893/7776*Pi^4
          - 30233/162*zeta3 );

